Three twist-two, two spins, two loops

I consider three-point functions of twist-two operators in N=4 SYM, two of which endowed with spin. I supply perturbative data up to twelve units of spins and second perturbative order at weak coupling.

==> data.m <==
{{{0}}, {{66}, {147, 111/2, -87}}, {{3532955/31752}, 
  {2712265/15876, 2718197/31752, -474107/15876}, 
  {14378795/63504, 20988115/127008, 9858115/127008, -9823085/127008, 
   -33859255/63504}}, {{189088963/1306800}, {246135733/1306800, 
   673255007/6534000, -219497639/32670000}, {2916214006/12006225, 
   368404919191/1920996000, 55429699999/480249000, -38694354697/3841992000, 
   -15231046612/60031125}, {1830754919/6534000, 4801454329/19602000, 
   91122352181/490050000, 5936713867/65340000, -33451386031/490050000, 
   -40877954761/98010000, -78834756497/32670000}}, 
 {{29113728110377/169682857344}, {857381969298607/4242071433600, 
   4874130059289013/42420714336000, 158091242862743/21210357168000}, 
  {325587235460813/1272621430080, 26680050546883301/127262143008000, 
   8793803296085377/63631071504000, 3075995211223931/127262143008000, 
   -5281918551104911/31815535752000}, {7767142939238407/26512946460000, 
   56532609025579481/212103571680000, 11480219641330889/53025892920000, 
   132612893302991/981960980000, 10709771810119/1767529764000, 
   -1327269952072459/5891765880000, -22289653409130383/26512946460000}, 
  {22704102808747603/70701190560000, 86566002046549997/282804762240000, 
   265016748937304477/989816667840000, 1200614119876978627/5938900007040000, 
   42838323556844129/424207143360000, -357059515124454179/5938900007040000, 
   -362711133602400899/989816667840000, -42825105265219741/31422751360000, 
   -994642692067652671/70701190560000}}, 
 {{2158130635015759060789/11109996916822440000}, 
  {593007433738882813411/2777499229205610000, 1375252520779004546629/
    11109996916822440000, 97527042413116934957/5554998458411220000}, 
  {5922079528930347198953/22219993833644880000, 4952650041620262784703/
    22219993833644880000, 3415365961547396145553/22219993833644880000, 
   167602787595330815863/3703332305607480000, -886064155194573792349/
    7406664611214960000}, {163201313679479030946391/537723850774206096000, 
   759639819436841718481109/2688619253871030480000, 
   9588187464549482960255129/40329288808065457200000, 
   2200778638960949186122999/13443096269355152400000, 
   662923727291126768354903/13443096269355152400000, 
   -1119484730526088189240969/8065857761613091440000, 
   -273824872195577586641357/537723850774206096000}, 
  {1783416528737094358181653/5377238507742060960000, 
   696844256510622981986857/2150895403096824384000, 
   224952776474139284568427/768176929677437280000, 
   5085355659157099863815449/21508954030968243840000, 
   56335962578633828807766253/376406695541944267200000, 
   2693116666499226374227159/150562678216777706880000, 
   -3033712676511763517679131/15056267821677770688000, 
   -14770837508550764976004499/21508954030968243840000, 
   -15194325613374482381168069/5377238507742060960000}, 
  {15749215446482095526927/44439987667289760000, 
   78976476506150568305851/222199938336448800000, 
   221936617587568371538721/666599815009346400000, 
   382682991742723440100673/1333199630018692800000, 
   286981761743641772075609/1333199630018692800000, 
   3236476264324378209167/29626658444859840000, -69864744286223138827091/
    1333199630018692800000, -223404018525215783964181/666599815009346400000, 
   -692616626682932642247029/666599815009346400000, 
   -1127489007711542666224859/222199938336448800000, 
   -4865338120964131771262467/44439987667289760000}}, 
 {{435771907729880824453812721/2036637039302139526560000}, 
  {454698118039581082150556101/2036637039302139526560000, 
   266509253777609629958381701/2036637039302139526560000, 
   51768653210494580614020901/2036637039302139526560000}, 
  {561365563443718032464257591/2036637039302139526560000, 
   118798880329263503401350229/509159259825534881640000, 
   336218394887834544824734241/2036637039302139526560000, 
   60686065453702053232240433/1018318519651069763280000, 
   -183755638365180822400932709/2036637039302139526560000}, 
  {127291297917344130207411287/407327407860427905312000, 
   40073620608915066190184749/135775802620142635104000, 
   516552348613652745354815891/2036637039302139526560000, 
   937088520682121221186763101/5091592598255348816400000, 
   794400384020675231059986731/10183185196510697632800000, 
   -179097466961413259473566071/2036637039302139526560000, 
   -740555199209788799579842721/2036637039302139526560000}, 
  {7328208103787158045948346317/21511978727628848749290000, 
   465432258097017446899761936313/1376766638568246319954560000, 
   214598301789441142089475922519/688383319284123159977280000, 
   359608758568933328334171885613/1376766638568246319954560000, 
   31514397982642390372514409227/172095829821030789994320000, 
   185234376440809030468641673751/2753533277136492639909120000, 
   -156150020012746868378186296217/1376766638568246319954560000, 
   -1236799833779991423347461560529/2753533277136492639909120000, 
   -28822588898998607305184907023/21511978727628848749290000}, 
  {3291727896714092907602653231/9057675253738462631280000, 
   1678412805070059558866252441/4528837626869231315640000, 
   9620408753008166822077395353/27173025761215387893840000, 
   114152902415962587300121940297/362307010149538505251200000, 
   34321789080047915144640561253/135865128806076939469200000, 
   105150108827217314524556765713/652152618269169309452160000, 
   1493211634156860768843828503/54346051522430775787680000, 
   -8888956991053252742061705787/48307601353271800700160000, 
   -242450965763881276763912033011/407595386418230818407600000, 
   -172363113202074410392403514227/90576752537384626312800000, 
   -112487449622452585777815726041/9057675253738462631280000}, 
  {779087620400198547996695657/2036637039302139526560000, 
   807918950622770550727951307/2036637039302139526560000, 
   8667960797896834108021796527/22403007432323534792160000, 
   1593735587713458059151515741/4480601486464706958432000, 
   61128677209271089728045411923/201627066890911813129440000, 
   45594882715350651705471365527/201627066890911813129440000, 
   474028369827181732982235661/4073274078604279053120000, 
   -18282063762698606798756009831/403254133781823626258880000, 
   -62843808176804166978683449193/201627066890911813129440000, 
   -19774098758064379277379327887/22403007432323534792160000, 
   -67981469157471204246987687547/22403007432323534792160000, 
   -17273833425891636232934216909/678879013100713175520000, 
   -2078775042310559062327953561427/2036637039302139526560000}}}

